Parallel implicit-explicit general linear methods

High-order discretizations of partial differential equations (PDEs) necessitate high-order time integration schemes capable of handling both stiff and nonstiff operators in an efficient manner. Implicit-explicit (IMEX) integration based on general linear methods (GLMs) offers an attractive solution due to their high stage and method order, as well as excellent stability properties. The IMEX characteristic allows stiff terms to be treated implicitly and nonstiff terms to be efficiently integrated explicitly. This work develops two systematic approaches for the development of IMEX GLMs of arbitrary order with stages that can be solved in parallel. The first approach is based on diagonally implicit multistage integration methods (DIMSIMs) of types 3 and 4. The second is a parallel generalization of IMEX Euler and has the interesting feature that the linear stability is independent of the order of accuracy. Numerical experiments confirm the theoretical rates of convergence and reveal that the new schemes are more efficient than serial IMEX GLMs and IMEX Runge-Kutta methods.

==> Data/Performance/make_speedup_plot.m <==
close all
cd Order3/
list= dir('*.dat');
fig = figure(1);
hold on;
for id=1:length(list)
    fname = list(id).name
    m = readmatrix(fname);
    plot(m(:,1),m(:,2),'+-');
end
set(gca,'Xscale', 'log', 'YScale','log')
xlabel('Steps')
ylabel('Error')

legend(list.name)


fig = figure(2);
hold on;
for id=1:length(list)
    fname = list(id).name
    m = readmatrix(fname);
    plot(m(:,3),m(:,2),'+-');
end
set(gca,'Xscale', 'log', 'YScale','log')
xlabel('Wall Time (s)')
ylabel('Error')
legend(list.name)
